Peskine sixfolds and Debarre-Voisin fourfolds with associated cubic fourfolds

We develop the notion of Peskine sixfolds with associated K3 surfaces and cubic fourfolds and work out numerical conditions for when these associations occur. In discriminant 24, the first family for which there is an associated cubic fourfold, we identify the cubic explicitly. Moreover, we prove that in this case the Fano variety of lines of the cubic fourfold is isomorphic to the associated Debarre-Voisin hyperk\"ahler fourfold.

==> anc/PeskineCheck.m <==
// This code has been adapted from code of Adam Logan, Carleton University.

// In this code, we verify the claims made in the appendix.

Q := Rationals();
tri := func<v1,v2,v3,arr|&+[v1[i]*v2[j]*v3[k]*arr[[i,j,k]]: i,j,k in [1..10]|#{i,j,k} eq 3]>;
s3 := [[i,j,k]: i,j,k in [1..10]|#{i,j,k} eq 3];

// The following functions are needed below.
function excise(x,y:verbose := false)
  repeat
    x0 := x;
    x := Difference(x,y);
    if verbose then printf "."; end if;
  until x0 eq x;
  return x;
end function;

function print_arr(arr)
  str := "";
  for s in s3 do
    if s eq Sort(s) and arr[s] ne 0 then
      str *:= Sprintf("v_{%o} \\wedge v_{%o} \\wedge v_{%o} = %o \\\\\n", s[1],s[2],s[3],arr[s]);
    end if;
  end for;
  return str;
end function;



//We construct the trivector.
arr4 := AssociativeArray(s3);
// The following records the coefficients on the terms in the trivector
TrivectorCoeffs := [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2, -1, 0, 0, 0, 0,
0, 4, -2, 1, 0, 0, 0, 0, 0, -2, 2, 4, 0, 0, 0, 0, 0, 1, -1, -4, 0, 0, 0, 0, 0,
0, 0, 0, 0, 0, 3, -1, -1, -3, -4, 3, 0, 0, -1, 0, 1, -2, -2, -1, 0, -3, 1, -3,
1, 0, -3, -4, 0, 1, 0, 3, 2, 0, -3, 4, 0, 1, -1, -1, -2, 4, 1, 2, 0, 3, 2, 0, 0,
-4, -2, -1, 0, 4, 2, 3, 3, -1, 2, -3, 0, -3, 1, 4, -4, -2, 1, 3, 0, 0, 0, 0, 0,
0, 0, 0, 0, 0, -3, 1, 1, 3, 4, -3, 0, 0, -4, 2, -1, -1, 4, 2, 0, 3, 4, -1, 0,
-1, -3, -1, 0, -1, -2, 1, 0, -2, -3, -4, 0, -1, 1, 0, 0, 1, 2, 1, 0, -3, 1, 1,
2, -1, 1, -3, 0, -4, -4, 3, 3, -2, -1, 3, 0, 3, -2, 1, 4, -1, 3, -3, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 1, 0, -1, 2, 2, 1, 0, 0, 4, -2, 1, 1, -4, -2, 0, -1, -4, 3, 2,
0, 4, 1, 0, 0, 2, -3, 2, -2, -1, 3, 0, 1, -1, -2, -2, 2, 2, -3, 0, -2, -1, 0, 2,
-2, 1, -3, 0, -2, 4, -4, 1, -2, -1, -1, 0, -1, 2, -1, -3, 3, 3, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 3, -1, 3, -1, 0, 3, 4, 0, -3, -4, 1, 0, 1, 3, 1, 0, 1, 4, -3, -2,
0, -4, -1, 0, -3, -1, 3, 1, -4, 4, 0, 0, 1, 0, 2, -1, 3, -4, 0, 0, 0, -1, 0, 4,
-3, 3, 0, 0, -3, -3, 4, -4, 4, -3, 2, 0, -4, -1, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0,
0, 0, 0, 0, -1, 0, -3, -2, 0, 3, -4, 0, 1, 2, -1, 0, 2, 3, 4, 0, 0, -2, 3, -2,
2, 1, -3, 0, 3, 1, -3, -1, 4, -4, 0, 0, 2, 0, 2, 1, -2, 4, 0, 0, 0, -2, -2, -4,
2, -2, -3, 0, -3, -3, -1, 4, -4, 2, 0, 0, 4, -4, 3, 0, 0, 3, 0, 0, 0, 0, 0, 0,
4, -2, 1, 0, -1, 1, 1, 2, -4, -1, -2, 0, 1, -1, 0, 0, -1, -2, -1, 0, -1, 1, 2,
2, -2, -2, 3, 0, -1, 0, -2, 1, -3, 4, 0, 0, -2, 0, -2, -1, 2, -4, 0, -4, 4, 1,
2, 3, -2, -1, 4, 2, 1, 2, 2, -4, 4, 1, 4, -1, 2, 1, -3, 0, 0, -4, -4, 0, 0, 0,
0, 0, -4, 2, -1, 0, -3, -2, 0, 0, 4, 2, 1, 0, 3, -1, -1, -2, 1, -1, 3, 0, 2, 1,
0, -2, 2, -1, 3, 0, 0, 1, 0, -4, 3, -3, 0, 0, 0, 2, 2, 4, -2, 2, 3, 4, -4, -1,
-2, -3, 2, 1, -4, -2, -2, 1, 1, 3, -2, -1, 3, 1, -1, -3, -3, 0, -3, 4, -3, 0, 0,
0, 0, 0, 2, -2, -4, 0, -4, -2, -3, -3, 1, -2, 3, 0, 4, 4, -3, -3, 2, 1, -3, 0,
2, -4, 4, -1, 2, 1, 1, 0, 3, 3, -4, 4, -4, 3, -2, 0, 3, 3, 1, -4, 4, -2, 0, -2,
-1, -2, -2, 4, -4, -1, -4, 2, 2, -1, -1, -3, 2, 1, -3, 4, -3, 3, -1, 2, 0, 4, 3,
0, 0, 0, 0, 0, -1, 1, 4, 0, 3, -1, -4, 4, 2, -1, -3, 0, -3, 2, -1, -4, 1, -3, 3,
0, 1, -2, 1, 3, -3, -3, -1, 0, 4, 1, -1, 0, 0, 0, 2, 0, -4, 4, -3, 0, 0, -3, 0,
1, -2, -1, 3, 0, 0, 4, 4, -1, 1, 3, 3, 0, 3, -4, 3, -4, 3, -3, 1, -2, 0, -4, -3
];
for i in [1..720] do
  arr4[s3[i]] := TrivectorCoeffs[i]; 
end for;

// We make the Peskine sixfold associated to the above trivector, and check that it is singular at the origin.
P9<[x]> := ProjectiveSpace(Q,9);
genmat4 := AntisymmetricMatrix([&+[arr4[[i,j,k]]*P9.k: k in [1..10]|k notin [i,j]]:i,j in [1..10]|j lt i]);
pfs4 := [Pfaffian(Matrix(8,8,[genmat4[i,j]:i,j in [1..10]|i notin s2 and j notin s2])): s2 in Subsets({1..10},2)];
pesk := Scheme(P9,pfs4);
assert Dimension(pesk) eq 6 and Degree(pesk) eq 15; 
pesk := excise(pesk,Cluster(P9![1,0^^9]));
"The variety in P^9", IsSingular(pesk![1,0^^9]) select "is" else "is not", "singular at the origin.";

// We make the cubic fourfold and check that it is nonsingular.
cf := Scheme(pesk,[P9.i: i in [7..10]]);
assert Dimension(cf) eq 4 and Degree(cf) eq 3;
P5 := ProjectiveSpace(Q,5);
cubic4fold := rep{x: x in PrimaryComponents(Image(map<cf->P5|[P9.i: i in [1..6]]>))|Degree(x) eq 3};
sscubic4fold := SingularSubscheme(cubic4fold);
"The degree of the singular subscheme of the cubic is", Degree(sscubic4fold);
printf "The origin is %osingular\n", IsSingular(cubic4fold![1,0,0,0,0,0]) select "" else "non";
printf "Thus, the cubic fourfold is %osingular\n", IsNonsingular(cubic4fold) select "non" else "";


// We print the equation for the cubic, the coefficients of the trivector, and the equations of the Peskine sixfold.
"The equation for the cubic fourfold is given by:", DefiningPolynomial(cubic4fold)*LCM([Denominator(i): i in Coefficients(DefiningPolynomial(cubic4fold))]);

"The trivector is given by:", print_arr(arr4);

"The Peskine variety is given as:", pesk;

